Abundance Analysis of Stars at Large Radius in the Sextans Dwarf Spheroidal Galaxy

We present stellar parameters and chemical abundances of 30 elements for five stars located at large radii (3.5-10.7 times the half-light radius) in the Sextans dwarf spheroidal galaxy. We selected these stars using proper motions, radial velocities, and metallicities, and we confirm them as metal-poor members of Sextans with -3.34 <= [Fe/H] <= -2.64 using high-resolution optical spectra collected with the Magellan Inamori Kyocera Echelle spectrograph. Four of the five stars exhibit normal abundances of C (-0.34 <= [C/Fe] <= +0.36), mild enhancement of the alpha elements Mg, Si, Ca, and Ti ([alpha/Fe] = +0.12 +/- 0.03), and unremarkable abundances of Na, Al, K, Sc, V, Cr, Mn, Co, Ni, and Zn. We identify three chemical signatures previously unknown among stars in Sextans. One star exhibits large overabundances ([X/Fe] > +1.2) of C, N, O, Na, Mg, Si, and K, and large deficiencies of heavy elements ([Sr/Fe] = -2.37 +/- 0.25, [Ba/Fe] = -1.45 +/- 0.20, [Eu/Fe] < +0.05), establishing it as a member of the class of carbon-enhanced metal-poor stars with no enhancement of neutron-capture elements. Three stars exhibit moderate enhancements of Eu (+0.17 <= [Eu/Fe] <= +0.70), and the abundance ratios among 12 neutron-capture elements are indicative of r-process nucleosynthesis. Another star is highly enhanced in Sr relative to heavier elements ([Sr/Ba] = +1.21 +/- 0.25). These chemical signatures can all be attributed to massive, low-metallicity stars or their end states. Our results, the first for stars at large radius in Sextans, demonstrate that these stars were formed in chemically inhomogeneous regions, such as those found in ultra-faint dwarf galaxies.

==> anc/MRtab4.txt <==
Title: Abundance Analysis of Stars at Large Radius in the Sextans Dwarf 
       Spheroidal Galaxy
Authors: I.U. Roederer, et al.
Table: Line Atomic Data and Derived Abundances
================================================================================
Byte-by-byte Description of file: datafile4.txt
--------------------------------------------------------------------------------
   Bytes Format Units   Label                     Explanations
--------------------------------------------------------------------------------
   1-  4 A4     ---     ID                        Species
   6- 12 F7.2   0.1nm   Wave                      Wavelength in Angstroms
  14- 17 F4.2   eV      ExPot                     Excitation potential in electron-volts
  19- 24 F6.2   ---     log(gf)                   Log of degeneracy times oscillator strength
  26- 29 F4.2   ---   e_log(gf)                   Mean error on log of degeneracy times oscillator strength
  31- 32 I2     ---   r_log(gf)                   Reference for log of degeneracy times oscillator strength
  34- 38 F5.1   0.1pm   EW(J1008+0001)            ? Equivalent width in milli Angstroms for star J1008+0001
  40- 40 A1     ---   l_log(epsilon)(J1008+0001)  ? Limit on log epsilon abundance for star J1008+0001
  42- 46 F5.2   ---     log(epsilon)(J1008+0001)  ? Log epsilon abundance for star J1008+0001
  48- 52 F5.2   ---     NLTEcorr(J1008+0001)      ? NLTE correction to log epsilon abundance for star J1008+0001
  54- 58 F5.1   0.1pm   EW(J1010-0220)            ? Equivalent width in milli Angstroms for star J1010-0220
  60- 60 A1     ---   l_log(epsilon)(J1010-0220)  ? Limit on log epsilon abundance for star J1010-0220
  62- 66 F5.2   ---     log(epsilon)(J1010-0220)  ? Log epsilon abundance for star J1010-0220
  68- 72 F5.2   ---     NLTEcorr(J1010-0220)      ? NLTE correction to log epsilon abundance for star J1010-0220
  74- 78 F5.1   0.1pm   EW(J1015-0238)            ? Equivalent width in milli Angstroms for star JJ1015-0238
  80- 80 A1     ---   l_log(epsilon)(J1015-0238)  ? Limit on log epsilon abundance for star JJ1015-0238
  82- 86 F5.2   ---     log(epsilon)(J1015-0238)  ? Log epsilon abundance for star JJ1015-0238
  88- 92 F5.2   ---     NLTEcorr(J1015-0238)      ? NLTE correction to log epsilon abundance for star JJ1015-0238
  94- 98 F5.1   0.1pm   EW(J1018-0155)            ? Equivalent width in milli Angstroms for star J1018-0155
 100-100 A1     ---   l_log(epsilon)(J1018-0155)  ? Limit on log epsilon abundance for star J1018-0155
 102-106 F5.2   ---     log(epsilon)(J1018-0155)  ? Log epsilon abundance for star J1018-0155
 108-112 F5.2   ---     NLTEcorr(J1018-0155)      ? NLTE correction to log epsilon abundance for star J1018-0155
 114-118 F5.1   0.1pm   EW(J1018-0209)            ? Equivalent width in milli Angstroms for star J1018-0209
 120-120 A1     ---   l_log(epsilon)(J1018-0209)  ? Limit on log epsilon abundance for star J1018-0209
 122-126 F5.2   ---     log(epsilon)(J1018-0209)  ? Log epsilon abundance for star J1018-0209
 128-133 F6.3   ---     NLTEcorr(J1018-0209)      ? NLTE correction to log epsilon abundance for star J1018-0209
--------------------------------------------------------------------------------
References for log of degeneracy times oscillator strength:
  1 = Smith et al. (1998), using HFS from Kurucz (2011);
  2 = Kramida et al. (2020);
  3 = Pehlivan Rhodin et al. (2017);
  4 = Kramida et al. (2020), using HFS from VALD3 (Piskunov et al. 1995, Pakhomov et al. 2019);
  5 = Den Hartog et al. (2023);
  6 = Den Hartog et al. (2021);
  7 = Lawler & Dakin (1989), using HFS from Kurucz (2011);
  8 = Lawler et al. (2013);
  9 = Pickering et al. (2001), using corrections given in Pickering et al. (2002);
 10 = Wood et al. (2013);
 11 = Lawler et al. (2014), including HFS;
 12 = Wood et al. (2014a), including HFS;
 13 = Sobeck et al. (2007);
 14 = Lawler et al. (2017);
 15 = Den Hartog et al. (2011), including HFS;
 16 = O'Brian et al. (1991);
 17 = Den Hartog et al. (2014);
 18 = Ruffoni et al. (2014);
 19 = Belmonte et al. (2017);
 20 = Blackwell et al. (1982);
 21 = Melendez & Barbuy (2009);
 22 = Den Hartog et al. (2019);
 23 = Lawler et al. (2015), including HFS;
 24 = Wood et al. (2014b);
 25 = Roederer & Lawler (2012);
 26 = Biemont et al. (2011);
 27 = Ljung et al. (2006);
 28 = Kramida et al. (2020), using HFS/IS from McWilliam (1998)
        or other sources when available;
 29 = Lawler et al. (2001a), using HFS from Ivans et al. (2006) when available;
 30 = Lawler et al. (2009);
 31 = Li et al. (2007), using HFS from Sneden et al. (2009);
 32 = Den Hartog et al. (2003);
 33 = Lawler et al. (2006), using HFS/IS from Roederer et al. (2008);
 34 = Lawler et al. (2001b), using HFS/IS from Ivans et al. (2006);
 35 = Wickliffe et al. (2000);
 36 = Biemont et al. (2000), using HFS/IS from Roederer et al. (2012)
--------------------------------------------------------------------------------
LiI  6707.80 0.00   0.17 0.01  1       <  0.10  0.15       <  0.40  0.15       <  0.05  0.16       <  0.35  0.16       <  0.10  0.150 
OI   6300.30 0.00  -9.82 0.03  2          8.07             <  6.70             <  6.70             <  6.80             <  6.90       
OI   6363.78 0.02 -10.26 0.03  2          8.08                                                                                       
NaI  5682.63 2.10  -0.71 0.01  2  52.2    4.96 -0.13                                                                                  
NaI  5688.19 2.10  -0.41 0.01  2  69.9    4.91 -0.16                                                                                  
NaI  5889.95 0.00   0.11 0.01  2                              2.73 -0.15          3.87 -0.27          3.78 -0.28 117.9    3.24 -0.180 
NaI  5895.92 0.00  -0.19 0.01  2                              2.70 -0.07          3.92 -0.28          3.76 -0.26 169.6    3.43 -0.170 
NaI  6154.23 2.10  -1.55 0.01  2  14.0    5.02 -0.08                                                                                  
NaI  6160.75 2.10  -1.25 0.01  2  24.0    5.00 -0.08                                                                                  
NaI  8183.26 2.10   0.24 0.01  2                                                                                  28.2    3.50 -0.070 
MgI  4057.51 4.35  -0.90 0.09  2 119.4    6.38                                                                    41.5    5.07        
MgI  4702.99 4.33  -0.44 0.03  2 190.4    6.41 -0.01  28.4    4.34  0.08  83.9    5.20  0.01  73.0    5.03  0.02  67.7    4.94  0.010 
MgI  5528.40 4.35  -0.55 0.05  3 211.9    6.70 -0.07  28.9    4.45  0.06  81.9    5.24 -0.02  76.8    5.16 -0.01  70.4    5.06 -0.010 
MgI  5711.09 4.35  -1.84 0.05  3                                           8.6    5.12  0.01                      18.8    5.48 -0.010 
MgI  8806.76 4.35  -0.14 0.05  3                                                                                 141.6    5.23 -0.030 
AlI  3961.52 0.01  -0.33 0.03  4                              2.07  1.00          2.92  1.00          3.38  1.00          2.30  1.000 
AlI  6696.02 3.14  -1.57 0.09  2       <  5.20                                                                                        
SiI  4102.94 1.91  -3.03 0.09  5 146.1    5.95                4.27  0.00          5.07  0.00          4.71  0.00  76.8    4.59        
SiI  5665.55 4.92  -2.04 0.30  2  11.7    6.04                                                                                        
SiI  5690.43 4.93  -1.87 0.22  2  27.6    6.33                                                                                        
SiI  5701.10 4.93  -2.05 0.30  2  22.9    6.40                                                                                        
SiI  5708.40 4.95  -1.47 0.22  2  55.4    6.43                                                                            5.36        
SiI  5772.15 5.08  -1.75 0.22  2  34.2    6.52                                                                                        
SiI  5793.07 4.93  -2.02 0.30  2  30.5    6.53                                                                                        
SiI  5948.54 5.08  -1.23 0.12  2  59.2    6.39                                                                                        
SiI  6721.85 5.86  -0.94 0.30  2  17.3    6.25                                                                                        
SiI  7003.57 5.96  -0.75 0.22  2  14.0    6.07                                                                                        
SiI  7680.27 5.86  -0.69 0.09  2  26.1    6.19                                                                                        
SiI  7742.72 6.21  -0.28 0.12  2  19.2    6.04                                                                                        
SiI  7944.00 5.98  -0.31 0.05  2  60.3    6.51                                                                                        
KI   7664.90 0.00   0.12 0.01  2                              2.15 -0.17          2.85 -0.41          2.76 -0.36          2.73 -0.370 
KI   7698.96 0.00  -0.18 0.01  2          3.68 -0.34          2.49 -0.22          2.74 -0.34          2.71 -0.31                      
CaI  4283.01 1.89  -0.22 0.02  6                      20.6    2.87                            52.9    3.49        49.6    3.42        
CaI  4318.65 1.90  -0.21 0.02  6                                          59.0    3.61                            53.9    3.49        
CaI  4425.44 1.88  -0.39 0.02  6                                          48.2    3.58                            36.7    3.34        
CaI  4435.69 1.89  -0.53 0.02  6  55.0    3.80                            41.5    3.62                                                
CaI  4454.78 1.90   0.23 0.02  6 102.5    3.93        46.7    2.96        92.8    3.74                            89.9    3.65        
CaI  4455.89 1.90  -0.54 0.02  6  64.8    3.99                            51.9    3.81        45.0    3.68        40.1    3.58        
CaI  4456.61 1.90  -1.72 0.02  6                                          11.1    4.08                                                
CaI  5581.97 2.52  -0.56 0.02  6                                                              10.0    3.57        13.7    3.70        
CaI  5588.76 2.52   0.36 0.02  6  68.6    3.83                            54.2    3.63        37.8    3.36                            
CaI  5590.12 2.52  -0.57 0.02  6  17.9    3.84                                                                                        
CaI  5857.45 2.93   0.24 0.02  6  32.2    3.85                            29.3    3.83        24.6    3.72        22.3    3.65        
CaI  6102.72 1.88  -0.82 0.02  6  52.3    3.91                            52.0    3.94        37.7    3.71        44.7    3.79        
CaI  6122.22 1.89  -0.34 0.02  6  88.4    3.97        31.5    3.13        79.4    3.86        65.6    3.65        79.2    3.81        
CaI  6162.17 1.90  -0.12 0.02  6  99.6    3.94        53.1    3.28        99.2    3.94        86.5    3.73        91.1    3.77        
CaI  6169.06 2.52  -0.80 0.02  6  12.3    3.85                            15.6    4.01        13.1                11.2    3.82        
CaI  6169.56 2.53  -0.48 0.02  6  17.2    3.71                            22.5    3.89                3.61                            
CaI  6439.07 2.52   0.39 0.02  6  67.2    3.72        32.3    3.20        80.6    3.93        58.1    3.59        62.8    3.64        
CaI  6449.81 2.52  -0.50 0.02  6  26.6    3.94        10.0    3.47        22.3    3.88        21.0    3.84        11.7    3.53        
CaI  6717.69 2.71  -0.52 0.02  6  15.3    3.89                                                12.3    3.81                            
ScII 4246.82 0.32   0.24 0.02  7                             -0.27                0.20                0.12               -0.24        
ScII 4324.98 0.59  -0.44 0.02  7                                                  0.14               -0.14               -0.01        
ScII 4374.45 0.62  -0.42 0.02  7                             -0.50                0.20               -0.21               -0.27        
ScII 4400.39 0.60  -0.54 0.02  7         -0.53               -0.38                0.25                0.05                0.02        
ScII 4415.54 0.59  -0.67 0.02  7         -0.14               -0.25                0.21                0.15                0.12        
ScII 4670.41 1.36  -0.58 0.02  7         -0.12                                    0.44                0.39                0.40        
ScII 5031.01 1.36  -0.40 0.02  7                             -0.20                0.43                0.38                0.33        
ScII 5526.79 1.77   0.02 0.02  7         -0.14                                    0.46                0.35                0.30        
ScII 5657.91 1.51  -0.60 0.02  7                             -0.18                0.49                0.43                            
TiI  4512.73 0.84  -0.40 0.02  8  45.9    2.64                            26.5    2.35                                                
TiI  4518.02 0.83  -0.25 0.02  8  29.1    2.18                                                16.7    1.92                            
TiI  4533.24 0.85   0.54 0.02  8  74.1    2.18        36.3    1.58        79.2    2.30        59.9    1.96        57.5    1.89        
TiI  4534.78 0.84   0.35 0.02  8  72.9    2.34                            74.9    2.41                            48.1    1.92        
TiI  4548.76 0.83  -0.28 0.02  8  26.9    2.16        11.8    1.75        25.9    2.20        25.7    2.18                            
TiI  4555.48 0.85  -0.40 0.02  8  22.0    2.19                            22.1    2.26                                                
TiI  4656.47 0.00  -1.28 0.02  2  46.2    2.43                            34.7    2.30        26.3    2.12        20.5    1.93        
TiI  4681.91 0.05  -1.01 0.02  2  75.0    2.69        10.4    1.41        49.7    2.33        38.8    2.14        39.2    2.10        
TiI  4840.87 0.90  -0.43 0.02  8                                          34.9    2.59                                                
TiI  4981.73 0.84   0.57 0.02  8 105.3    2.66                            79.8    2.19                            71.1    1.99        
TiI  4991.07 0.84   0.45 0.02  8                      33.7    1.57        76.5    2.26        59.2    1.98        57.8    1.92        
TiI  4999.50 0.83   0.32 0.02  8                                          65.6    2.21                            61.3    2.08        
TiI  5016.16 0.85  -0.48 0.02  8                                          26.7    2.41                                                
TiI  5064.65 0.05  -0.94 0.02  8  66.7    2.43                            89.5    2.81        37.9    2.02        41.8    2.03        
TiI  5173.74 0.00  -1.06 0.02  8                                          61.7    2.44        39.0    2.08        48.2    2.17        
TiI  5192.97 0.02  -0.95 0.02  8  76.2    2.54                            54.3    2.24        51.5    2.18        61.7    2.28        
TiI  5210.38 0.05  -0.82 0.02  8                      23.5    1.59        66.8    2.33        59.9    2.21        63.1    2.20        
TiII 4337.91 1.08  -0.96 0.02  9                                         123.2    2.41                           115.4    2.17        
TiII 4394.06 1.22  -1.77 0.02 10                      27.8    1.61        80.5    2.53        66.4    2.23        64.3    2.19        
TiII 4395.03 1.08  -0.54 0.02 10                     108.4    1.78                                               143.6    2.31        
TiII 4395.84 1.24  -1.93 0.02 10                      29.1    1.82        70.6    2.54        54.8    2.24        43.0    2.03        
TiII 4398.29 1.21  -2.65 0.02  9                                          24.2    2.42                                                
TiII 4399.77 1.24  -1.20 0.02 10                      64.7    1.74       105.5    2.47        83.2    1.98                            
TiII 4409.52 1.23  -2.53 0.02 10                                          37.6    2.59                            18.4    2.11        
TiII 4417.71 1.17  -1.19 0.02  9                      77.7    1.88       110.9    2.48        92.3    2.04       105.4    2.27        
TiII 4418.33 1.24  -1.99 0.02 10                      32.6    1.95        63.9    2.48        46.6    2.17        43.5    2.10        
TiII 4443.80 1.08  -0.71 0.02 10                      94.8    1.63       148.5    2.67       134.9    2.30       125.4    2.08        
TiII 4444.55 1.12  -2.20 0.02 10                      19.7    1.71        77.0    2.76        55.4    2.36        53.6    2.32        
TiII 4450.48 1.08  -1.52 0.02 10  49.8    1.62        55.3    1.67       107.1    2.60       101.3    2.41                            
TiII 4464.45 1.16  -1.81 0.02  9  39.6    1.84        47.7    1.94        88.7    2.63        74.9    2.33        67.8    2.19        
TiII 4470.85 1.17  -2.02 0.02  9                      27.8    1.79                            55.7    2.24                            
TiII 4493.52 1.08  -2.78 0.02 10                                          30.3    2.50        28.4    2.42        20.0    2.21        
TiII 4501.27 1.12  -0.77 0.02 10  80.5    1.44       101.2    1.86       149.8    2.79                           129.7    2.26        
TiII 4533.96 1.24  -0.53 0.02  9 110.3    1.97       100.8    1.76                                                                    
TiII 4571.97 1.57  -0.31 0.02 10  94.6    1.82        81.4    1.56       134.6    2.57       119.4    2.17       123.6    2.25        
TiII 4583.41 1.16  -2.84 0.02 10                      12.7    2.17        35.6    2.76        25.3    2.52                            
TiII 4636.32 1.16  -3.02 0.02  9                                          21.8    2.65                                                
TiII 4657.20 1.24  -2.29 0.02 10                      22.7    2.02                            40.9    2.35        31.1    2.16        
TiII 4708.66 1.24  -2.35 0.02 10                                          48.6    2.57        36.2    2.33                            
TiII 4798.53 1.08  -2.66 0.02 10                                          45.0    2.61                            27.7    2.25        
TiII 5129.16 1.89  -1.34 0.02 10                                          74.5    2.74        43.1    2.22        29.2    1.97        
TiII 5185.90 1.89  -1.41 0.02 10  25.9    2.05                            50.4    2.44        37.2    2.19        49.3    2.37        
TiII 5188.69 1.58  -1.05 0.02  9  42.2    1.59                           104.5    2.54                           100.9    2.40        
TiII 5226.54 1.57  -1.26 0.02  9                                                                                  65.9    2.05        
TiII 5336.79 1.58  -1.60 0.02 10  21.9    1.74                            71.9    2.54        57.1    2.28        50.9    2.17        
TiII 5381.02 1.57  -1.97 0.02 10                                          53.3    2.62        33.2    2.26                            
TiII 5418.77 1.58  -2.13 0.02 10  19.5    2.21                            48.1    2.71        30.5    2.38                            
VI   4111.78 0.30   0.40 0.02 11                                                  0.82                0.91                            
VI   4379.23 0.30   0.58 0.02 11                                                  0.97                0.83                0.60        
VI   4389.98 0.28   0.22 0.02 11                                                  1.13                0.86                            
VII  4005.70 1.82  -0.45 0.02 12                                                  1.22                1.05                1.08        
VII  4023.38 1.80  -0.61 0.02 12                                                  1.19                                    1.28        
CrI  4545.95 0.94  -1.37 0.02 13  25.8    2.56         9.9    2.10        33.4    2.78                                                
CrI  4646.15 1.03  -0.74 0.02 13  52.8    2.52                                                45.5    2.44        58.5    2.60        
CrI  4651.28 0.98  -1.46 0.02 13  33.1    2.84                            21.6    2.66        12.3    2.36                            
CrI  5206.04 0.94   0.02 0.02 13 114.4    2.68        71.2    1.93       120.5    2.74       113.4    2.58       108.1    2.44        
CrI  5296.69 0.98  -1.36 0.02 13  25.3    2.54                            47.7    2.99        24.1    2.55                            
CrI  5298.28 0.98  -1.14 0.02 13  42.7    2.64        21.2    2.25        54.0    2.86        26.1    2.38        38.7    2.57        
CrI  5345.80 1.00  -0.95 0.02 13  57.2    2.69                            47.9    2.60        38.9    2.44                            
CrI  5348.31 1.00  -1.21 0.02 13  35.1    2.60                            43.4    2.79        29.5    2.54        27.5    2.46        
CrI  5409.77 1.03  -0.67 0.02 13  72.3    2.68        18.9    1.78                            46.8    2.32        66.6    2.56        
CrII 4558.64 4.07  -0.43 0.02 14                      10.7    2.40        41.9    3.18                                                
CrII 4588.20 4.07  -0.65 0.02 14                                          21.1    2.96        12.6    2.67                            
MnI  4041.35 2.11   0.28 0.02 15          2.36                                    2.26                1.96                2.11        
MnI  4754.04 2.28  -0.08 0.02 15          2.54                                    2.32                2.21                2.04        
MnI  4823.52 2.32   0.14 0.02 15          2.48                1.77                2.55                2.06                2.05        
FeI  4132.06 1.61  -0.68 0.03 16                     107.7    3.82                                                                    
FeI  4134.68 2.83  -0.65 0.09 16                      42.4    4.01                            83.4    4.71        75.9    4.55        
FeI  4147.67 1.49  -2.07 0.01 16                      60.3    4.04       102.4    4.84                            97.3    4.65        
FeI  4150.25 3.43  -1.19 0.02 17                                          29.8    5.05                                                
FeI  4154.50 2.83  -0.69 0.05 16                                                              61.3    4.34                            
FeI  4156.80 2.83  -0.81 0.05 16                                          74.4    4.73                                                
FeI  4157.78 3.42  -0.40 0.03 16                                          50.4    4.63                                                
FeI  4174.91 0.91  -2.94 0.01 16                      44.7    3.86        98.3    4.86        87.3    4.59       104.5    4.89        
FeI  4175.64 2.85  -0.83 0.05 16                      25.5    3.86                                                                    
FeI  4181.76 2.83  -0.37 0.05 16                      42.0    3.71                            77.8    4.32        80.3    4.34        
FeI  4182.38 3.02  -1.18 0.30 16                                          56.0    5.00                                                
FeI  4184.89 2.83  -0.87 0.05 16                                          72.4    4.75        49.6    4.32                            
FeI  4187.04 2.45  -0.56 0.02 18                      63.1    3.81       107.1    4.65        93.5    4.32                            
FeI  4187.80 2.42  -0.51 0.05 16                      60.3    3.67       113.0    4.69        95.5    4.28        98.5    4.32        
FeI  4191.43 2.47  -0.67 0.05 16                      53.7    3.77       103.3    4.71                            82.2    4.20        
FeI  4195.33 3.33  -0.49 0.05 16                                          45.5    4.52        45.8    4.51                            
FeI  4199.10 3.05   0.16 0.02 16                      53.1    3.67                                                                    
FeI  4202.03 1.49  -0.69 0.01 16                     111.9    3.73                                                                    
FeI  4217.55 3.43  -0.48 0.03 16                                          42.3    4.58                                                
FeI  4222.21 2.45  -0.91 0.05 16                                                              67.4    4.17        91.4    4.60        
FeI  4227.43 3.33   0.27 0.05 16  64.2    4.05                                                                                        
FeI  4233.60 2.48  -0.60 0.02 18  79.8    4.14        65.6    3.93        95.4    4.47        89.5    4.31       100.1    4.50        
FeI  4238.81 3.40  -0.23 0.03 16                      23.5    3.89        65.4    4.68        39.8    4.22        59.0    4.53        
FeI  4250.12 2.47  -0.38 0.05 16                      64.2    3.66  0.15                     118.0    4.66  0.07                      
FeI  4250.79 1.56  -0.71 0.03 16                     126.0    4.12  0.11                                                              
FeI  4260.47 2.40   0.08 0.05 16                     116.0    4.21       125.8    4.31                                                
FeI  4282.40 2.18  -0.78 0.03 16                      70.0    3.81       109.7    4.58       104.2    4.41       119.3    4.71        
FeI  4352.73 2.22  -1.29 0.03 16                      49.3    3.97                            92.3    4.70        73.2    4.31        
FeI  4375.93 0.00  -3.00 0.01 16                     118.2    3.98                                                                    
FeI  4388.41 3.60  -0.68 0.05 16                                          23.6    4.60        15.7    4.37                            
FeI  4415.12 1.61  -0.62 0.01 16                     119.4    3.88                                                                    
FeI  4430.61 2.22  -1.73 0.05 16                                          64.4    4.64        46.8    4.34        64.7    4.59        
FeI  4442.34 2.20  -1.23 0.05 16                      49.8    3.88       111.3    4.97       100.2    4.72       102.9    4.74        
FeI  4443.19 2.86  -1.04 0.03 16  36.5    4.25        22.8    4.00        53.5    4.59                                                
FeI  4447.72 2.22  -1.36 0.02 19                      43.4    3.92        95.6    4.82        86.8    4.62        84.8    4.56        
FeI  4466.55 2.83  -0.60 0.03 16                      59.2    4.23                                                                    
FeI  4484.22 3.60  -0.64 0.02 17                                                              17.2    4.38                            
FeI  4489.74 0.12  -3.90 0.01 16  99.5    4.75        70.7    4.16       119.9    5.05       100.9    4.66       109.3    4.74        
FeI  4494.56 2.20  -1.14 0.02 16  85.8    4.38  0.11  59.2    3.95  0.14 104.3    4.73  0.08 101.9    4.65  0.12 111.0    4.79  0.150 
FeI  4531.15 1.48  -2.10 0.01 16  87.9    4.46        81.3    4.37                           106.1    4.76       113.0    4.84        
FeI  4592.65 1.56  -2.46 0.01 16  66.5    4.50        42.5    4.15        91.5    4.96        82.5    4.77        89.4    4.85        
FeI  4602.00 1.61  -3.13 0.01 16  32.5    4.66                            27.4    4.62        20.7    4.45        40.4    4.80        
FeI  4602.94 1.49  -2.21 0.01 16  76.0    4.34        59.7    4.09       107.0    4.93                            98.6    4.68        
FeI  4607.65 3.27  -1.33 0.02 17                                                              15.0    4.58        13.6    4.50        
FeI  4619.29 3.60  -1.06 0.02 17  14.3    4.66                                                                    17.8    4.78        
FeI  4630.12 2.28  -2.58 0.02 19                                          29.4    4.96                            25.3    4.82        
FeI  4637.50 3.28  -1.29 0.02 17                                          14.4    4.54                            28.1    4.86        
FeI  4647.43 2.95  -1.35 0.05 16  17.2    4.23                            39.1    4.76        32.6    4.62        42.0    4.76        
FeI  4668.13 3.27  -1.08 0.02 17  21.2    4.47                            31.7    4.75        27.8    4.66        37.8    4.82        
FeI  4733.59 1.49  -2.99 0.01 16  38.1    4.46        16.8    4.02        66.0    4.95        64.0    4.89        64.8    4.86        
FeI  4736.77 3.21  -0.67 0.02 17                      27.0    4.15        52.0    4.61        50.9    4.57        43.1    4.42        
FeI  4786.81 3.02  -1.61 0.03 17                                                                                  24.6    4.77        
FeI  4871.32 2.87  -0.34 0.02 18  75.1    4.18        46.9    3.76       104.7    4.72        91.9    4.46        84.3    4.30        
FeI  4872.14 2.88  -0.57 0.03 16  62.4    4.20        33.9    3.77        82.8    4.57        69.2    4.32        71.9    4.34        
FeI  4882.14 3.42  -1.48 0.02 17   9.9    4.66                                                                                        
FeI  4890.76 2.88  -0.38 0.02 18  69.8    4.13        49.9    3.86        85.6    4.42        76.6    4.24        93.0    4.50        
FeI  4891.49 2.85  -0.11 0.03 16  84.7    4.09        72.0    3.93        96.6    4.31       103.1    4.40        91.9    4.17        
FeI  4903.31 2.88  -0.89 0.02 18  55.8    4.41        28.5    3.98        72.6    4.72                            56.1    4.41        
FeI  4910.02 3.40  -1.28 0.02 17                                                                                  12.5    4.56        
FeI  4918.99 2.86  -0.34 0.05 16                      50.0    3.79        85.1    4.34        76.4    4.17                            
FeI  4920.50 2.83   0.07 0.03 16  89.5    3.97  0.11  72.6    3.73  0.15 109.5    4.34  0.08  99.3    4.11  0.09                      
FeI  4924.77 2.28  -2.11 0.12 16                                          47.6    4.78        42.7    4.69        31.4    4.45        
FeI  4938.81 2.88  -1.08 0.03 16                      22.7    4.03        52.1    4.58        43.1    4.42        45.8    4.44        
FeI  4939.69 0.86  -3.25 0.01 16                      45.6    4.03        99.0    4.89        96.7    4.81       103.7    4.87        
FeI  4946.39 3.37  -1.11 0.02 18  19.4    4.56                            34.1    4.93        16.5    4.52                            
FeI  4950.11 3.42  -1.50 0.02 17                                                              11.9    4.80                            
FeI  4966.09 3.33  -0.79 0.02 17  20.2    4.21                            40.0    4.67  0.18  33.1    4.52        30.5    4.45        
FeI  4994.13 0.92  -2.97 0.01 16  75.5    4.28  0.15  64.5    4.12  0.16 125.4    5.15       105.4    4.75  0.15 102.8    4.65  0.140 
FeI  5001.86 3.88  -0.01 0.02 18                                          36.1    4.50        23.4    4.23        35.2    4.45        
FeI  5002.79 3.40  -1.46 0.02 18                                                              11.1    4.70         9.7    4.61        
FeI  5005.71 3.88  -0.12 0.02 18                                          35.9    4.61                                                
FeI  5006.12 2.83  -0.62 0.03 16                      50.7    4.04        83.1    4.54        75.6    4.39        84.2    4.50        
FeI  5014.94 3.94  -0.18 0.02 17                                          28.1    4.59                            21.4    4.40        
FeI  5028.13 3.57  -1.02 0.02 18                                                                                  25.3    4.87        
FeI  5049.82 2.28  -1.36 0.05 16                                          87.7    4.64                                                
FeI  5051.63 0.92  -2.76 0.01 16                      82.7    4.20       131.8    5.03                                                
FeI  5068.77 2.94  -1.04 0.03 16                                          57.0    4.68        49.9    4.56        47.9    4.50        
FeI  5079.74 0.99  -3.24 0.01 16                      60.5    4.41                                                97.6    4.91        
FeI  5083.34 0.96  -2.84 0.01 16                      69.7    4.12                            96.3    4.50       102.2    4.54        
FeI  5123.72 1.01  -3.06 0.01 16                      61.1    4.26       112.7    5.09       108.6    4.98        94.8    4.70        
FeI  5127.36 0.92  -3.25 0.01 16                      57.1    4.27                            98.0    4.88       100.0    4.85        
FeI  5131.47 2.22  -2.52 0.22 16                                          40.3    4.98        40.8    4.97                            
FeI  5133.69 4.18   0.36 0.02 17                                          42.2    4.60                                                
FeI  5150.84 0.99  -3.04 0.12 16                      60.0    4.19       115.2    5.09       103.2    4.84       105.5    4.82        
FeI  5151.91 1.01  -3.32 0.01 16                      31.7    4.04                                               102.5    5.08        
FeI  5166.28 0.00  -4.12 0.01 16                      74.1    4.13       133.4    5.10       118.3    4.82       131.0    4.94        
FeI  5171.60 1.49  -1.72 0.01 16                                                             128.2    4.63                            
FeI  5191.45 3.04  -0.55 0.05 16  50.4    4.17        31.5    3.88        62.2    4.39        70.0    4.48        84.0    4.67        
FeI  5192.34 3.00  -0.42 0.03 16  75.4    4.38                                                73.0    4.34        82.7    4.47        
FeI  5194.94 1.56  -2.02 0.01 16  98.9    4.56        73.1    4.13        94.4    4.46       119.2    4.85       113.6    4.70        
FeI  5198.71 2.22  -2.09 0.05 16  48.3    4.62  0.08                      61.4    4.87  0.08  48.9    4.66  0.09                      
FeI  5202.34 2.18  -1.87 0.05 16  57.7    4.50                            92.4    5.08        74.8    4.77                            
FeI  5215.18 3.27  -0.86 0.02 17  22.7    4.25                                                38.5    4.60        36.6    4.54        
FeI  5216.27 1.61  -2.08 0.01 16  88.4    4.48  0.13  62.2    4.08  0.14 103.9    4.74  0.14                                          
FeI  5217.39 3.21  -1.07 0.02 17  21.8    4.37                            36.6    4.72        25.6    4.49        31.4    4.58        
FeI  5225.53 0.11  -4.76 0.01 16                                          76.7    4.99  0.14  85.8    5.10  0.16  93.8    5.14  0.160 
FeI  5232.94 2.94  -0.06 0.03 16  91.1    4.35  0.08                     110.6    4.56  0.07 116.3    4.62  0.06 103.2    4.36  0.080 
FeI  5242.49 3.63  -0.83 0.02 19                                          16.6    4.56  0.10  10.1    4.30  0.11                      
FeI  5253.46 3.28  -1.58 0.02 17                                          21.7    5.01                                                
FeI  5263.31 3.27  -0.87 0.02 17                                          38.6    4.62                                                
FeI  5266.56 3.00  -0.38 0.05 16  76.2    4.35                            93.4    4.65        76.6    4.35                            
FeI  5281.79 3.04  -0.83 0.05 16  44.3    4.34  0.10  32.1    4.17  0.12  82.9    4.98  0.08  53.2    4.50  0.09  52.3    4.46  0.090 
FeI  5283.62 3.24  -0.45 0.02 17                      34.0    4.08        65.1    4.58                            51.1    4.32  0.150 
FeI  5307.36 1.61  -2.91 0.01 16                                          60.1    4.87        45.8    4.64        49.5    4.65        
FeI  5324.18 3.21  -0.11 0.02 18  79.4    4.40        50.9    3.99       101.4    4.78        85.9    4.49        78.3    4.34        
FeI  5332.90 1.56  -2.78 0.05 16  63.7    4.68                            74.6    4.88        57.2    4.61        70.2    4.74        
FeI  5339.93 3.27  -0.63 0.02 17                                          58.9    4.70        38.6    4.36        51.0    4.53        
FeI  5341.02 1.61  -1.95 0.05 16  99.1    4.54        78.2    4.19       119.7    4.87                           115.5    4.69        
FeI  5364.87 4.45   0.23 0.09 16                                          32.5    4.88                                                
FeI  5367.47 4.42   0.44 0.05 16                                          38.1    4.73        23.4    4.43                            
FeI  5369.96 4.37   0.54 0.03 16                                          36.9    4.55                            40.5    4.58        
FeI  5371.49 0.96  -1.64 0.01 16 156.2    4.49       142.8    4.07                                                                    
FeI  5383.37 4.31   0.64 0.03 16  35.7    4.32  0.15  25.0    4.13  0.16                      42.5    4.46  0.16  48.3    4.53        
FeI  5397.13 0.92  -1.98 0.01 16 141.3    4.49                                               157.5    4.53                            
FeI  5405.77 0.99  -1.85 0.01 16 150.6    4.62                                               163.7    4.60                            
FeI  5410.91 4.47   0.40 0.03 16                                                              29.8    4.67        17.7    4.36        
FeI  5415.20 4.39   0.64 0.03 16                                                              29.8    4.33        30.9    4.33        
FeI  5429.70 0.96  -1.88 0.01 16 147.9    4.56       143.1    4.30                           167.1    4.63                            
FeI  5434.52 1.01  -2.13 0.01 16 138.7    4.70  0.16 123.2    4.29  0.14 143.2    4.60  0.19 164.7    4.91  0.20 159.9    4.75  0.190 
FeI  5473.90 4.15  -0.72 0.02 18                                          10.9    4.87                                                
FeI  5497.52 1.01  -2.82 0.01 16 106.0    4.72        61.0    3.97       136.1    5.16       124.2    4.92       114.0    4.69        
FeI  5501.47 0.96  -3.05 0.05 16  95.9    4.69        69.5    4.26       119.0    5.04       119.8    5.00       120.5    4.95        
FeI  5506.78 0.99  -2.79 0.01 16 115.5    4.84        90.9    4.37       125.2    4.92       116.8    4.74       123.4    4.78        
FeI  5569.62 3.42  -0.52 0.02 17  29.2    4.22                            46.9    4.57        49.6    4.60        39.1    4.41        
FeI  5586.76 3.37  -0.11 0.02 17  52.0    4.14  0.14  35.3    3.90  0.17  75.2    4.52  0.11  63.0    4.32  0.13                      
FeI  5624.54 3.42  -0.76 0.02 17  22.8    4.32                            38.4    4.67                            37.9    4.62        
FeI  5701.54 2.56  -2.14 0.09 16  20.4    4.54  0.10                      26.5    4.74  0.10  24.3    4.68  0.10  22.2    4.59  0.100 
FeI  6003.01 3.88  -1.10 0.02 17                                          15.3    5.06                                                
FeI  6008.56 3.88  -0.98 0.02 17   7.5    4.55                            12.8    4.85                             9.7    4.68        
FeI  6065.48 2.61  -1.41 0.05 16  49.4    4.39  0.10  27.2    4.04  0.11  64.2    4.64  0.10  57.2    4.53  0.09  63.2    4.57  0.090 
FeI  6136.61 2.45  -1.41 0.05 16  67.3    4.45        39.7    4.06        98.5    4.93        74.7    4.55        85.4    4.66        
FeI  6137.69 2.59  -1.35 0.05 16  42.6    4.20        28.6    3.98        77.9    4.75        69.4    4.60        89.1    4.84        
FeI  6151.62 2.18  -3.37 0.05  2                                                                                   9.1    4.86        
FeI  6173.34 2.22  -2.88 0.05 20                                          16.7    4.77  0.09  15.2    4.71  0.09                      
FeI  6191.56 2.43  -1.42 0.09 16  60.0    4.32        36.7    3.99                            71.6    4.49        83.2    4.61        
FeI  6213.43 2.22  -2.48 0.22 16                                          38.6    4.83                            37.9    4.76        
FeI  6219.28 2.20  -2.45 0.05 16  28.5    4.54  0.10                      47.8    4.91  0.09  39.0    4.76  0.10  44.7    4.81  0.100 
FeI  6230.72 2.56  -1.28 0.05 16  69.1    4.48        36.5    4.01        90.1    4.81        87.4    4.73        87.3    4.70        
FeI  6232.64 3.65  -1.24 0.02 17                                                               7.5    4.54                            
FeI  6246.32 3.60  -0.77 0.02 17  17.3    4.38                                                17.8    4.43        20.3    4.47        
FeI  6252.56 2.40  -1.77 0.05 16  48.1    4.45  0.11  23.9    4.05  0.14  77.3    4.90  0.11  74.1    4.83  0.11  73.6    4.78  0.110 
FeI  6265.13 2.18  -2.54 0.05 16  22.5    4.47  0.10                      44.6    4.92  0.09  27.3    4.61  0.09  35.4    4.72  0.100 
FeI  6301.50 3.65  -0.71 0.02 17  15.1    4.31                                                                                        
FeI  6322.69 2.59  -2.47 0.09 16                                          21.1    4.94                            15.7    4.74        
FeI  6336.82 3.69  -0.85 0.02 17  14.3    4.47                            18.2    4.64                            12.8    4.42        
FeI  6344.15 2.43  -2.88 0.05 16                                                              10.0    4.76                            
FeI  6393.60 2.43  -1.58 0.12 16  69.4    4.60        36.8    4.14        87.4    4.88        71.0    4.62        90.2    4.84        
FeI  6408.02 3.69  -0.99 0.02 17                                          17.3    4.75        14.6    4.65                            
FeI  6411.65 3.65  -0.59 0.02 17  18.6    4.29                            30.7    4.60                            27.2    4.50        
FeI  6421.35 2.28  -2.01 0.05 16  48.3    4.52        24.4    4.13        69.6    4.86        59.1    4.70        67.6    4.77        
FeI  6430.85 2.18  -1.95 0.05 16  55.4    4.44  0.11  37.0    4.19  0.12  75.1    4.75  0.11  69.7    4.65  0.11  87.8    4.85  0.100 
FeI  6481.87 2.28  -3.01 0.05 16                                          16.8    4.96        12.3    4.79        20.6    5.01        
FeI  6494.98 2.40  -1.24 0.05 16  79.2    4.56        56.4    4.06       113.6    4.89       104.1    4.70       104.1    4.66        
FeI  6592.91 2.73  -1.47 0.09 16                      19.1    4.03        66.4    4.85        44.9    4.53        49.3    4.55        
FeI  6593.87 2.43  -2.37 0.05 16                                          39.0    4.97  0.09  19.3    4.56  0.09  24.6    4.65  0.090 
FeI  6677.99 2.69  -1.42 0.05 16  46.1    4.41        28.6    4.14        74.3    4.85        68.4    4.74        72.9    4.76        
FeI  6750.15 2.42  -2.58 0.05 16  18.4    4.68  0.08                      21.3    4.81  0.09  22.1    4.82  0.09  16.7    4.64  0.090 
FeI  6978.85 2.48  -2.45 0.05 16                                          29.3    4.92  0.08                      21.8    4.70  0.080 
FeI  7495.07 4.22  -0.10 0.02 18  10.7    4.19                            23.5    4.62        24.5    4.63                            
FeI  7511.02 4.18   0.12 0.02 17                      12.6    4.02        43.4    4.72        34.9    4.56        42.2    4.66        
FeII 4173.45 2.58  -2.38 0.02 22                                                                                  73.8    4.66        
FeII 4178.86 2.58  -2.51 0.05 21                                          63.4    4.64        55.6    4.47        73.1    4.77        
FeII 4233.16 2.58  -2.02 0.02 22                      74.5    4.42        97.3    4.80                            91.4    4.63        
FeII 4303.17 2.70  -2.52 0.02 22                                                                                  70.0    4.86        
FeII 4385.38 2.78  -2.64 0.02 22                                          48.3    4.74                            49.9    4.72        
FeII 4416.82 2.78  -2.57 0.02 22                      32.6    4.39        41.7    4.55        44.1    4.56                            
FeII 4491.41 2.86  -2.71 0.05 21                                                              31.1    4.56        22.2    4.35        
FeII 4508.28 2.86  -2.42 0.02 22                      37.8    4.43        58.9    4.79                            54.8    4.68        
FeII 4515.34 2.84  -2.60 0.05 21                      37.0    4.57        54.9    4.88        47.6    4.71        42.6    4.62        
FeII 4555.89 2.83  -2.40 0.05 21                      50.7    4.61        62.6    4.79        54.3    4.61        42.4    4.40        
FeII 4576.34 2.84  -2.95 0.05 21                      22.8    4.62                            25.8    4.66        22.2    4.56        
FeII 4583.83 2.81  -1.94 0.02 22  36.9    3.92        57.1    4.24        92.9    4.84        86.0    4.66        91.5    4.76        
FeII 4620.52 2.83  -3.21 0.05 21                                          21.1    4.82        15.5    4.63        21.1    4.78        
FeII 5197.58 3.23  -2.22 0.05 21                                                              28.4    4.43                            
FeII 5234.63 3.22  -2.18 0.05 21  18.1    4.22                            54.8    4.87        45.9    4.69        34.8    4.50        
FeII 5276.00 3.20  -2.01 0.05 21                                                              61.1    4.73                            
CoI  4121.32 0.92  -0.33 0.02 23       <  2.80                                    2.06                1.84                            
NiI  4604.99 3.48  -0.24 0.02 24                                          13.0    3.41                                                
NiI  4648.65 3.42  -0.09 0.02 24  17.3    3.29                            24.0    3.51                                                
NiI  4714.42 3.38   0.25 0.02 24                                          43.6    3.49        30.5    3.24        34.4    3.29        
NiI  4756.52 3.48  -0.27 0.02 24  11.3    3.33                                                 8.6    3.23                            
NiI  4980.17 3.60   0.07 0.02 24  27.3    3.59                                                                                        
NiI  5084.08 3.68   0.03 0.02  2                                                              17.8    3.51                            
NiI  5476.90 1.83  -0.78 0.02 24  73.9    2.92        45.1    2.50       113.4    3.59       102.5    3.36        95.2    3.20        
NiI  6643.63 1.68  -2.22 0.02 24  51.3    3.72                            45.4    3.67                            30.7    3.38        
NiI  6767.77 1.83  -2.14 0.02 24  32.2    3.52                            39.3    3.69        15.7    3.17        27.9    3.43        
ZnI  4722.16 4.03  -0.37 0.02 25          2.36         9.7    1.65        30.0    2.27        16.9    1.92                2.12        
ZnI  4810.54 4.08  -0.15 0.02 25          2.16        14.0    1.68        35.2    2.20        16.0    1.73                1.88        
SrII 4077.71 0.00   0.15 0.01  2         -2.47               -0.85                0.27               -0.91               -0.66        
SrII 4215.52 0.00  -0.17 0.01  2                             -1.08                0.35               -0.52               -0.80        
YII  3950.35 0.10  -0.73 0.02 26                             -1.02               -0.99                                                
YII  4398.01 0.13  -0.75 0.02 26                             -1.45                                   -1.40               -1.25        
YII  4883.68 1.08   0.19 0.02 26                                                 -0.57               -1.37               -1.18        
YII  4900.12 1.03   0.03 0.02 26                             -1.54               -0.83                                   -1.21        
ZrII 4149.20 0.80  -0.04 0.02 27                             -0.64               -0.07               -0.58                            
ZrII 4161.20 0.71  -0.59 0.02 27                                                 -0.02               -0.62                            
ZrII 4208.98 0.71  -0.51 0.02 27                             -0.59                0.11               -0.37               -0.58        
BaII 4554.03 0.00   0.14 0.05 28         -2.31               -1.39               -1.79               -0.91               -0.76        
BaII 4934.08 0.00  -0.16 0.05 28                                                                                         -1.12        
BaII 5853.68 0.60  -0.91 0.05 28         -2.35               -1.29               -1.66               -1.07               -0.83        
BaII 6141.71 0.70  -0.03 0.05 28                             -1.34               -1.49               -1.00               -0.81        
BaII 6496.90 0.60  -0.41 0.05 28         -2.06               -1.04               -1.43               -0.77               -0.82        
LaII 3949.10 0.40   0.49 0.02 29                             -1.83                                                                    
LaII 4086.71 0.00  -0.07 0.02 29                             -1.68                                   -1.73               -1.84        
LaII 4123.22 0.32   0.13 0.02 29                                                                     -1.81                            
LaII 4333.75 0.17  -0.06 0.02 29                                                                     -1.66               -1.70        
LaII 4920.98 0.13  -0.58 0.02 29                                                                     -1.70                            
LaII 4921.78 0.24  -0.45 0.02 29                                                                     -1.65                            
CeII 4486.91 0.30  -0.18 0.02 30                                                                                         -1.41        
CeII 4562.36 0.48   0.21 0.02 30                             -1.43                                   -1.31               -1.32        
CeII 4628.16 0.52   0.14 0.02 30                             -1.26                                   -1.08                            
PrII 4408.81 0.00   0.05 0.02 31                                                                     -1.62                            
NdII 4109.45 0.32   0.35 0.02 32                             -1.46                                   -1.10                            
NdII 4156.08 0.18   0.16 0.02 32                             -1.36                                                                    
NdII 4303.57 0.00   0.08 0.02 32                                                                     -1.31                            
NdII 4462.98 0.56   0.04 0.02 32                                                                     -1.05                            
SmII 4424.34 0.48   0.14 0.02 33                             -1.54                                   -1.73               -1.76        
SmII 4434.32 0.38  -0.07 0.02 33                                                                                         -1.52        
SmII 4467.34 0.66   0.15 0.02 33                             -1.51                                                                    
EuII 3907.11 0.21   0.17 0.02 34                                                                                         -1.95        
EuII 4129.72 0.00   0.22 0.02 34       < -2.30               -2.08             < -2.70               -2.01               -2.14        
EuII 4205.04 0.00   0.21 0.02 34       < -2.40               -2.29             < -2.60               -1.96               -2.08        
EuII 4435.58 0.21  -0.11 0.02 34                             -2.00                                   -1.91                            
DyII 4449.70 0.00  -1.03 0.02 35                                                                     -1.06                            
PbI  4057.81 1.32  -0.22 0.02 36       <  0.30             < -0.01  0.30       < -0.20  0.30       < -0.25  0.30       < -0.30        

